Study and evaluation of an Irregular Graph Algorithm on Multicore and GPU Processor Architectures

One area of Computing applications which poses significant challenge of performance scalability on Chip Multiprocessors(CMP's) are Irregular applications. Such applications have very little computation and unpredictable memory access patterns making them memory-bound in contrast to compute-bound applications. Since the gap between processor and memory performance continues to exist, difficulty to hide and decrease this gap is one of the important factors which results in poor performance of these applications on CMP's. The goal of this thesis is to overcome many such challenges posed during performance acceleration of an irregular graph algorithm called Triad Census. We accelerated the Triad Census algorithm on two significantly different Chip Multiprocessors: Dual-socket Intel Xeon Multicore (8 hardware threads per socket) and 240-processor core NVIDIA Tesla C1060 GPGPU(128 hardware threads per core). The experimental results obtained on Intel Multicore Xeon system shows performance speedups (w.r.t baseline sequential) of maximum 56x , average 33x and minimum 8.3x for real world graph data sets. On NVIDIA Tesla C1060 GPGPU, we were able to match almost equally the Multicore results - 58.4x maximum, 32.8x average and 4.2x minimum speedups w.r.t baseline sequential. In terms of raw performance, for the graph data set called Patents network, our results on Intel Xeon Multicore(16 hw threads) were 1.27x times faster than previous results on Cray XMT(16 hw threads) while results achieved on GPGPU were comparatively slower(0.72x). To the best of our knowledge, this algorithm has only been accelerated on supercomputer class computer named Cray XMT and no work exists that demonstrates performance evaluation and comparison of this algorithm on relatively lower-cost Multicore and GPGPU based platforms.

==> chapter-5/temp.c <==
NEIGHBOR_SET_PTR add_neighbor ( NEIGHBOR_SET_PTR pCurrentNode, unsigned long long int dest, int *stat )
{
  NEIGHBOR_SET_PTR pNewNode   = NULL;
  NEIGHBOR_SET_PTR pStartNode = NULL;
  NEIGHBOR_SET_PTR pNextNode  = NULL;
  int              i          = 0;
  int              iMoveNbrs  = BLOCK_NEIGHBORS/2;
  BOOL             bIsCurrentNodeFull;

  /* Check for invalid node indexes */
  if (dest < INDX)
  {
    *stat = -1;
    return (NULL);
  }

  pStartNode = pCurrentNode;

  /* Check if the list is empty */
  if( NULL  == pCurrentNode )
  {
    /* List of neighbors is empty, create a new neighbor */
    if ( NULL == ( pNewNode = ( NEIGHBOR_SET_PTR ) malloc( sizeof( NEIGHBOR_SET ) ) ) )
    {
      printf("Neighbor set allocation error - aborting\n");
      exit(0);
    }

    /* Insert destination element inside the neighbor node */
    pNewNode->next = NULL;
    pNewNode->last_index = 0;
    pNewNode->arr_nbr_nodes[ pNewNode->last_index ] = dest;

    *stat = 1;
    return ( pNewNode );
  }

  /* Traverse the list to find the exact node where destination element can be inserted */
  while( NULL != pCurrentNode )
  {
    pNextNode = pCurrentNode->next;
    /*
     * element can be inserted in currentNode iff
     * 1. nextNode is null and so it can only go inside currentNode irrespective of currentNode full or non-full
     * 2. nextNode is not null. In this case it can go inside currentNode only if it cannot go inside nextNode
     * 3. nextNode is not null and element lies in the range ( currentNode.lastElement, nextNode.firstElement )
     * i.e. in between elements can go inside either -> end of currentNode or -> start of nextNode, then in
     * such cases element value should be inserted inside node which is not full.
     * If both are not full or both are full, then the element should be inserted in currentNode i.e. in between
     * elements will be inserted in nextNode only when currentNode is full and nextNode is not full.
     */
    bIsCurrentNodeFull = is_neighbor_full( pCurrentNode );
    if(   ( ( ( pNextNode == NULL )? true: false ) )
        ||  ( dest >= last_element_neighbor( pCurrentNode ) )
        ||  ( ( dest < ( last_element_neighbor( pCurrentNode ) ) ? true : false )
          && ( ( dest > first_element_neighbor( pNextNode ) )? true : false )
          && !( bIsCurrentNodeFull && !is_neighbor_full( pNextNode ) ) ) )
    {
      /* So the element must be inserted inside current node. ( which is always sorted ) */

      /*  But before inserting, first make sure we are not trying to insert duplicate value */
      if( NULL != bsearch( &dest, pCurrentNode->arr_nbr_nodes, pCurrentNode->last_index + 1, 
                           sizeof( pCurrentNode->arr_nbr_nodes[0] ), compare_neighbor_rev ) )
      {
        *stat = 0;
        break;
      }

      /* If currentNode is full, make some space for the new element to be inserted */
      if( bIsCurrentNodeFull )
      {
        /* Create a new node */
        if ( NULL == ( pNewNode = ( NEIGHBOR_SET_PTR ) malloc( sizeof( NEIGHBOR_SET ) ) ) )
        {
          printf("Neighbor set allocation error - aborting\n");
          exit(0);
        }

        /* Initialize the new node with default values */
        pNewNode->next = NULL;
        pNewNode->last_index = 0;

        /* Move right-half of elements in currentNode to this newNode */
        for( i = 0 ; i < iMoveNbrs ;i++ )
        {
          pNewNode->arr_nbr_nodes[i] = pCurrentNode->arr_nbr_nodes[ BLOCK_NEIGHBORS - iMoveNbrs + i ];
          --pCurrentNode->last_index;
          if (i != 0 )
          {
            ++pNewNode->last_index; // Increment last index of new node only on 2nd insertion and beyond
          }
        }

        /* Insert this new node after current node */
        pNewNode->next = pCurrentNode->next;
        pCurrentNode->next = pNewNode;

        /* Note as movement of the elements from currentNode to newNode has taken place,
         * then element should be accordingly inserted in either currentNode or in newNode
         */
        if( dest > first_element_neighbor( pNewNode ) )
        {
          /* Insert element in current node */
          insert_element_in_neighbor( pCurrentNode, dest );
        }
        else
        {
          /* Insert element in new node */
          insert_element_in_neighbor( pNewNode, dest );
        }
      }
      else
      {
        /* Insert element in current node */
        insert_element_in_neighbor( pCurrentNode, dest );
      }
      *stat = 1;
      return pStartNode;
    }
    else
    {
      /* element must be inserted in one of the next nodes but not in present node */
      pCurrentNode = pNextNode;
    }
  }
  return pStartNode;
}

